MetricHaven -- More Than 23,000 Metrics for Measuring Quality Attributes of Software Product Lines

Variability-aware metrics are designed to measure qualitative aspects of software product lines. As we identified in a prior SLR \cite{El-SharkawyYamagishi-EichlerSchmid19}, there exist already many metrics that address code or variability separately, while the combination of both has been less researched. MetricHaven fills this gap, as it extensively supports combining information from code files and variability models. Further, we also enable the combination of well established single system metrics with novel variability-aware metrics, going beyond existing variability-aware metrics. Our tool supports most prominent single system and variability-aware code metrics. We provide configuration support for already implemented metrics, resulting in 23,342 metric variations. Further, we present an abstract syntax tree developed for MetricHaven, that allows the realization of additional code metrics. Tool: https://github.com/KernelHaven/MetricHaven Video: https://youtu.be/vPEmD5Sr6gM

==> MetricHaven - Arxiv/figures/Code_example2.c <==
void func() {
  #ifdef A%*\tRef{featureA}*)
    if (%*$\ldots$*)) { %*\label{lst:code:if_start}*)
      a_statement;%*\label{lst:code:call}*)
    }  %*\label{lst:code:if_end}*)
  %*\tRef{box2end}*)#endif%*\label{lst:code:block2end}*)
}
